The k.p method and its application to graphene, carbon nanotubes and graphene nanoribbons: the Dirac equation

The k.p method is a semi-empirical approach which allows to extrapolate the band structure of materials from the knowledge of a restricted set of parameters evaluated in correspondence of a single point of the reciprocal space. In the first part of this review article we give a general description of this method, both in the case of homogeneous crystals (where we consider a formulation based on the standard perturbation theory, and Kane's approach) and in the case of non-periodic systems (where, following Luttinger and Kohn, we describe the single-band and multi-band envelope function method and its application to heterostructures). The following part of our review is completely devoted to the application of the k.p method to graphene and graphene-related materials. Following Ando's approach, we show how the application of this method to graphene results in a description of its properties in terms of the Dirac equation. Then we find general expressions for the probability density and the probability current density in graphene and we compare this formulation with alternative existing representations. Finally, applying proper boundary conditions, we extend the treatment to carbon nanotubes and graphene nanoribbons, recovering their fundamental electronic properties.

==> anc/supplementarymaterial.tex <==
%%
%% This is file `cimsmple.tex',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% cimento.dtx  (with options: `sample')
%% 
%% IMPORTANT NOTICE:
%% 
%% For the copyright see the source file.
%% 
%% Any modified versions of this file must be renamed
%% with new filenames distinct from cimsmple.tex.
%% 
%% For distribution of the original source see the terms
%% for copying and modification in the file cimento.dtx.
%% 
%% This generated file may be distributed as long as the
%% original source files, as listed above, are part of the
%% same distribution. (The sources need not necessarily be
%% in the same archive or directory.)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\ProvidesFile{cimsmple.tex}
%      [1999/12/01 v1.4c Il Nuovo Cimento]
%\documentclass{cimento}

\documentclass[rivista]{cimento} 
%Use the option rivista for La Rivista del Nuovo Cimento

%%%%%%%%%%%%%
             %
               %    % If you are preparing Enrico Fermi School of
%VERY IMPORTANT  %  % Physics report, please read the bundled file
	       %    % README.varenna 
             %
%%%%%%%%%%%%


\usepackage{graphicx}  % got figures? uncomment this
\usepackage{cite}
\usepackage{amsmath}

\newcommand\kp{\boldmath{$k \cdot p$}\ }

\title{Supplementary material to:\hfill\break
P.~Marconcini, M.~Macucci,\hfill\break
``The \kp method and its application to graphene, carbon\hfill\break
nanotubes and graphene nanoribbons: the Dirac equation''}
\shorttitle{The \protect\kp method and its application
to graphene-related materials}
\author{P.~Marconcini %\from{iet.unipi}
\thanks{E-mail: {\texttt p.marconcini@iet.unipi.it}}
        \atque
M.~Macucci %\from{iet.unipi}
\thanks{E-mail: {\texttt m.macucci@mercurio.iet.unipi.it}}}
\instlist{\inst %{iet.unipi} 
Dipartimento di Ingegneria dell'Informazione, Universit\`a di Pisa,\\
Via G. Caruso 16, I-56122 Pisa, Italy
}
\PACSes{
\PACSit{71.15.-m}{Methods of electronic structure calculations}
\PACSit{73.22.-f}{Electronic structure of nanoscale materials and
related systems}
\PACSit{73.22.Pr}{Electronic structure of graphene}}

\begin{document}

\issue{34}{8-9}{2011}
\checkin{il 9 Gennaio 2011}
%\onlinepub{YY YY 2011}

\DOI{10.1393/ncr/i2011-10068-1}

\maketitle

\def\vec#1{{\mathchoice
{\hbox{\boldmath{$\displaystyle{#1}$}}}
{\hbox{\boldmath{$\textstyle{#1}$}}}
{\hbox{\boldmath{$\scriptstyle{#1}$}}}
{\hbox{\boldmath{$\scriptscriptstyle{#1}$}}}}}

\renewcommand\thepage{}
% to avoid the page number

\newpage

\section{Note on pp.~518--520}

The equation (126) can clearly be obtain also exploiting the
completeness relation for the adopted basis functions.

Indeed, if we define $|j'm\rangle\equiv \varphi(\vec r -\vec R_{j'm})$
and thus $\psi_{j'} (\vec R_{j'm})=\langle j'm |\psi\rangle$
(where $j'=A,B$ indicates the type of the atom and $m$
specifies the particular atom), equation (120) can be rewritten as
\begin{equation*}
|\psi\rangle=\sum_{j',m}|j'm\rangle\langle j'm |\psi\rangle=
\left[\sum_{j',m}|j'm\rangle\langle j'm |\right]|\psi\rangle.
\end{equation*}
If we insert the relation 
$\displaystyle \sum_{j',m}|j'm\rangle\langle j'm |=1$ 
(completeness relation) inside equation (121), we obtain
\begin{eqnarray}
H \left[\sum_{j',m}|j'm\rangle\langle j'm |\right]|\psi\rangle&=&
E \left[\sum_{j',m}|j'm\rangle\langle j'm |\right]|\psi\rangle
\Rightarrow\nonumber\\
\sum_{j',m} H |j'm\rangle\langle j'm |\psi\rangle&=&
E \sum_{j',m}|j'm\rangle\langle j'm |\psi\rangle.\nonumber
\end{eqnarray}
If then we left-multiply by $\langle jn |$, we arrive at
\begin{eqnarray}
\sum_{j',m} \langle jn | H |j'm\rangle\langle j'm |\psi\rangle&=&
E \sum_{j',m}\langle jn |j'm\rangle\langle j'm |\psi\rangle
\Rightarrow\nonumber\\
\sum_{j',m} h_{\vec R_{jn},\vec R_{j'm}}\psi_{j'} (\vec R_{j'm})&=&
E \sum_{j',m} s_{\vec R_{jn},\vec R_{j'm}}\psi_{j'} (\vec R_{j'm}),
\nonumber
\end{eqnarray}
which coincides with the equation (126).
\newpage

\section{Note on p.~525}

The multiplication by the smoothing function $g(\vec r-\vec R_i)$
(with $i=A$ or $B$) is just an analytical way to attribute each
value $F(\vec R_i)$, originally defined only at the lattice point
$\vec R_i$, to the region surrounding the point $\vec R_i$,
in such a way as to extend the definition domain of the envelope
functions to all the points $\vec r$ of the plane.

More in detail, in the following calculations we will first
multiply each tight-binding equation by a proper phase term,
in such a way as to end up with terms, slowly varying in the
space, in which the phase term is absent, and other terms
in which a phase term $e^{\pm i (\vec K'-\vec K)\cdot \vec R_i}$ appears
and makes them very fast-variable in space. Then, we will sum
the resulting equation over $\vec R_i$, using as a weight function
the smoothing function $g(\vec r-\vec R_i)$ (with $\vec r$ a generic
point of the plane). In this way, we will actually average the
values that each term of the equation assumes at the lattice
points $\vec R_i$ located inside a neighborhood of $\vec r$.
For the terms which not contain the phase factor
$e^{\pm i (\vec K'-\vec K)\cdot \vec R_i}$, this procedure makes it possible
to define the slowly-variable envelope functions in all the points
$\vec r$ of the plane, averaging over the values that it assumes
at the lattice points $\vec R_i$ around $\vec r$. Instead, the
terms containing the phase factor $e^{\pm i (\vec K'-\vec K)\cdot \vec R_i}$
will disappear. Indeed, averaging, over a sufficiently wide number of
lattice points $\vec R_i$, the product of the value of an envelope
function $F$, which is very slowly-varying in space, and of a term
$e^{\pm i (\vec K'-\vec K)\cdot \vec R_i}$, which over the domain has very
rapid variations around a null average value, we obtain a null result.
\newpage

\setcounter{equation}{144}
\section{Extended version of the calculations at pp.~525--531}

%%%%%% 1 %%%%%%
If we multiply the first of the tight-binding equations (140) by
$g(\vec r-\vec R_A)e^{-i \vec K\cdot \vec R_A}$
and we sum it over $\vec R_A$, we find
\begin{eqnarray}
&& E\,\sum_{\vec R_A} g(\vec r-\vec R_A) F_A^{\vec K}(\vec R_A)\\
&&\qquad -E\,i \, e^{i \theta'}\,\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i (\vec K'-\vec K)\cdot \vec R_A} F_A^{\vec K'}(\vec R_A)\nonumber\\
&&\qquad -\sum_{\vec R_A} g(\vec r-\vec R_A) u(\vec R_A) F_A^{\vec K}(\vec R_A)\nonumber\\
&&\qquad +i \, e^{i \theta'}\,\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i (\vec K'-\vec K)\cdot \vec R_A}
u(\vec R_A) F_A^{\vec K'}(\vec R_A)=\nonumber\\
&&\qquad -\gamma_0 \,i \, e^{i \theta'}
\sum_{l=1}^3 e^{-i \vec K\cdot \vec\tau_l}
\sum_{\vec R_A} g(\vec r-\vec R_A) F_B^{\vec K}(\vec R_A-\vec\tau_l)\nonumber\\
&&\qquad -\gamma_0 \sum_{l=1}^3 e^{-i \vec K'\cdot \vec\tau_l}
\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i (\vec K'-\vec K)\cdot \vec R_A} F_B^{\vec K'}(\vec R_A-\vec\tau_l);\nonumber
\end{eqnarray}
exploiting the property (144), it becomes
\vskip-5pt\noindent
\begin{eqnarray}
&& E\,\left[\sum_{\vec R_A} g(\vec r-\vec R_A)\right] F_A^{\vec K}(\vec r)-
E\,i \, e^{i \theta'}\,\left[\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i (\vec K'-\vec K)\cdot \vec R_A}\right] F_A^{\vec K'}(\vec r)\\
&& -\left[\sum_{\vec R_A} g(\vec r-\vec R_A) u(\vec R_A)\right]
F_A^{\vec K}(\vec r)\nonumber\\
&& +i \, e^{i \theta'}\,\left[\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i (\vec K'-\vec K)\cdot \vec R_A}
u(\vec R_A)\right] F_A^{\vec K'}(\vec r)=\nonumber\\
&& -\gamma_0 \,i \, e^{i \theta'}
\sum_{l=1}^3 e^{-i \vec K\cdot \vec\tau_l}
\left[\sum_{\vec R_A} g(\vec r-\vec R_A)\right]
F_B^{\vec K}(\vec r-\vec\tau_l)\nonumber\\
&& -\gamma_0 \sum_{l=1}^3 e^{-i \vec K'\cdot \vec\tau_l}
\left[\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i (\vec K'-\vec K)\cdot \vec R_A}\right] F_B^{\vec K'}(\vec r-\vec\tau_l).\nonumber
\end{eqnarray}
\vskip-5pt\noindent
For the quantities in the square brackets, we can use the properties
(141) and (143), together with the definitions
\vskip-5pt\noindent
\begin{equation}
\label{ua}
u_A(\vec r)=\sum_{\vec R_A} g(\vec r-\vec R_A) u(\vec R_A),\qquad
u'_A(\vec r)=\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i (\vec K'-\vec K)\cdot \vec R_A} u(\vec R_A),
\end{equation}
\vskip-5pt\noindent
obtaining:
\vskip-5pt\noindent
\begin{eqnarray}
\label{first}
&& E\,F_A^{\vec K}(\vec r)-u_A(\vec r)\,F_A^{\vec K}(\vec r)+
i \, e^{i \theta'}\,u'_A(\vec r)\,F_A^{\vec K'}(\vec r)=\\
&& -\gamma_0 \,i \, e^{i \theta'}
\sum_{l=1}^3 e^{-i \vec K\cdot \vec\tau_l}
F_B^{\vec K}(\vec r-\vec\tau_l).\nonumber
\end{eqnarray}
\vskip-5pt\noindent
Expanding the smooth quantity $F_B^{\vec K} (\vec r-\vec \tau_l)$ to the
first order in $\vec \tau_l$, we have that
\vskip-5pt\noindent
\begin{eqnarray}
&& \sum_{l=1}^3 e^{-i \vec K\cdot \vec\tau_l}
F_B^{\vec K}(\vec r-\vec\tau_l)\simeq
\sum_{l=1}^3 e^{-i \vec K\cdot \vec \tau_l} 
\left[F_B^{\vec K} (\vec r)-
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}
\right) F_B^{\vec K} (\vec r)\right]=\\
&& \left\{\left(\sum_{l=1}^3 e^{-i \vec K\cdot \vec \tau_l}\right) 
F_B^{\vec K} (\vec r)-\left[\sum_{l=1}^3 e^{-i \vec K\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)\right]
F_B^{\vec K} (\vec r)\right\}.\nonumber
\end{eqnarray}
\vskip-5pt\noindent
Let us now calculate the value of the sums which appear in the previous 
expression
\vskip-5pt\noindent
\begin{eqnarray}
&& \sum_{l=1}^3 e^{-i \vec K\cdot \vec \tau_l}=
1+e^{-i\frac{2\pi}{3}}+e^{i\frac{2\pi}{3}}=0;\\
&& \sum_{l=1}^3 e^{-i \vec K\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
1 \frac{a}{\sqrt{3}} \left(-\frac{\partial}{\partial x'}\right)\nonumber\\
&& +e^{-i\frac{2\pi}{3}} \frac{a}{\sqrt{3}} 
\left(\frac{1}{2}\frac{\partial}{\partial x'}-\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)+
e^{i\frac{2\pi}{3}} \frac{a}{\sqrt{3}}
\left(\frac{1}{2}\frac{\partial}{\partial x'}+\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)=\nonumber\\
&& \frac{a}{\sqrt{3}}
\left(\left(-1+\frac{1}{2}e^{-i\frac{2\pi}{3}}+
\frac{1}{2}e^{i\frac{2\pi}{3}}\right)
\frac{\partial}{\partial x'}+\left(-\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}}+
\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}} \right)
\frac{\partial}{\partial y'}\right).\nonumber
\end{eqnarray}
Since
\begin{equation*}
-1+\frac{1}{2}e^{-i\frac{2\pi}{3}}+\frac{1}{2}e^{i\frac{2\pi}{3}}=
-1+\frac{1}{2}(e^{-i\frac{2\pi}{3}}+e^{i\frac{2\pi}{3}})=
-1+\frac{1}{2}(-1)=-\frac{3}{2}
\end{equation*}
and
\begin{equation*}
-\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}}+\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}}=
\frac{\sqrt{3}}{2}(e^{i\frac{2\pi}{3}}-e^{-i\frac{2\pi}{3}})=
\frac{\sqrt{3}}{2}(i\sqrt{3})=i\frac{3}{2},
\end{equation*}
we have that
\begin{eqnarray}
&& \sum_{l=1}^3 e^{-i \vec K\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
-\frac{a}{\sqrt{3}}\frac{3}{2}
\left(\frac{\partial}{\partial x'}-i\frac{\partial}{\partial y'}\right)=\\
&& -\frac{\sqrt{3}}{2}a (i\hat\kappa_{x'}+\hat\kappa_{y'})=
-i\frac{\sqrt{3}}{2}a (\hat\kappa_{x'}-i\hat\kappa_{y'}),\nonumber
\end{eqnarray}
where we have defined
${\vec{\hat\kappa}}=-i\vec \nabla$ and thus
\begin{equation}
\quad
{\hat\kappa}_{x'}=-i\frac{\partial}{\partial x'}
\qquad \hbox{and} \qquad
{\hat\kappa}_{y'}=-i\frac{\partial}{\partial y'}.
\end{equation}
Substituting these results, eq.~(\ref{first}) becomes
\begin{eqnarray}
\label{first1}
&& E\,F_A^{\vec K}(\vec r)-u_A(\vec r)\,F_A^{\vec K}(\vec r)+
i \, e^{i \theta'}\,u'_A(\vec r)\,F_A^{\vec K'}(\vec r) \simeq\\
&& -\gamma_0 \,i \, e^{i \theta'}
\left(i\frac{\sqrt{3}}{2}a (\hat\kappa_{x'}-i\hat\kappa_{y'})
F_B^{\vec K}(\vec r)\right)=\nonumber\\
&& \frac{\sqrt{3}}{2}\gamma_0 a\, e^{i \theta'} 
(\hat\kappa_{x'}-i\hat\kappa_{y'}) F_B^{\vec K}(\vec r)=
\gamma ({\hat\kappa}_x-i{\hat\kappa}_y) F_B^{\vec K} (\vec r),\nonumber
\end{eqnarray}
where we have passed from the original reference frame
$\Sigma'=(\hbox{\boldmath{$\hat x$}}', \hbox{\boldmath{$\hat y$}}',
\hbox{\boldmath{$\hat z$}}')$ to a new frame
$\Sigma=(\hbox{\boldmath{$\hat x$}}, \hbox{\boldmath{$\hat y$}},
\hbox{\boldmath{$\hat z$}})$,
rotated, in the plane $(\hbox{\boldmath{$\hat x$}}', 
\hbox{\boldmath{$\hat y$}}')$, around the origin by an angle
$\theta'$ (positive in the counterclockwise direction) with respect to the
original one (fig.~7) and we have used the fact that
\begin{eqnarray}
\label{diffcoord}
&& e^{i\theta'}({\hat\kappa}_{x'}-i{\hat\kappa}_{y'})=
(\cos\theta'+i\sin\theta')({\hat\kappa}_{x'}-i{\hat\kappa}_{y'})=\\
&& (\cos\theta' {\hat\kappa}_{x'}+\sin\theta' {\hat\kappa}_{y'})-
i(\cos\theta' {\hat\kappa}_{y'}-\sin\theta' {\hat\kappa}_{x'})=
{\hat\kappa}_x-i{\hat\kappa}_y\nonumber
\end{eqnarray}
(due to the relations between old and new coordinates), with
\begin{equation}
\label{kappa}
\quad
{\hat\kappa}_{x}=-i\frac{\partial}{\partial x}
\qquad \hbox{and} \qquad
{\hat\kappa}_{y}=-i\frac{\partial}{\partial y}.
\end{equation}
Indeed, it is a well-known result that, for a rotation by $\theta'$ of
the reference frame, the relations between the new and the old coordinates
are $x=x'\cos\theta'+y'\sin\theta'$
and $y=y'\cos\theta'-x'\sin\theta'$. Therefore we have that
\begin{equation}
\frac{\partial F(x,y)}{\partial x'} =
\frac{\partial F(x,y)}{\partial x} \frac{\partial x}{\partial x'}+
\frac{\partial F(x,y)}{\partial y} \frac{\partial y}{\partial x'}=
\frac{\partial F(x,y)}{\partial x} \cos\theta'-
\frac{\partial F(x,y)}{\partial y} \sin\theta'
\end{equation}
and that
\begin{equation}
\frac{\partial F(x,y)}{\partial y'} =
\frac{\partial F(x,y)}{\partial x} \frac{\partial x}{\partial y'}+
\frac{\partial F(x,y)}{\partial y} \frac{\partial y}{\partial y'}=
\frac{\partial F(x,y)}{\partial x} \sin\theta'+
\frac{\partial F(x,y)}{\partial y} \cos\theta'.
\end{equation}
As a consequence, we have that
\begin{eqnarray}
\qquad (\cos\theta' {\hat\kappa}_{x'}&+&\sin\theta' {\hat\kappa}_{y'}) F(x,y)=
\cos\theta' \left(-i\frac{\partial F(x,y)}{\partial x'}\right)+
\sin\theta' \left(-i\frac{\partial F(x,y)}{\partial y'}\right)=\\
&-& i\bigg[\frac{\partial F(x,y)}{\partial x} \cos^2\theta'-
\frac{\partial F(x,y)}{\partial y} \cos\theta'\sin\theta'\nonumber\\
&&\quad +\frac{\partial F(x,y)}{\partial x} \sin^2\theta'+
\frac{\partial F(x,y)}{\partial y} \sin\theta'\cos\theta'
\bigg]=\nonumber\\
&-& i\frac{\partial F(x,y)}{\partial x}
(\cos^2\theta'+\sin^2\theta')=
-i\frac{\partial F(x,y)}{\partial x}=\hat\kappa_x F(x,y)\nonumber
\end{eqnarray}
and that
\begin{eqnarray}
\qquad (\cos\theta' {\hat\kappa}_{y'}&-&\sin\theta' {\hat\kappa}_{x'}) F(x,y)=
\cos\theta' \left(-i\frac{\partial F(x,y)}{\partial y'}\right)-
\sin\theta' \left(-i\frac{\partial F(x,y)}{\partial x'}\right)=\\
&-& i\bigg[
\frac{\partial F(x,y)}{\partial x} \sin\theta'\cos\theta'+
\frac{\partial F(x,y)}{\partial y} \cos^2\theta'-\nonumber\\
&&\quad -\frac{\partial F(x,y)}{\partial x} \cos\theta'\sin\theta'+
\frac{\partial F(x,y)}{\partial y} \sin^2\theta'
\bigg]=\nonumber\\
&-& i\frac{\partial F(x,y)}{\partial y}
(\cos^2\theta'+\sin^2\theta')=
-i\frac{\partial F(x,y)}{\partial y}=\hat\kappa_y F(x,y),\nonumber
\end{eqnarray}
from which we obtain eq.~(\ref{diffcoord}).

$\theta'$ is the angle, taken counterclockwise, from the vector
$\vec a_1+\vec a_2$ to the axis $\hbox{\boldmath{$\hat x$}}$ of the new frame.
We have also defined the quantity $\gamma=(\sqrt{3}/2)\gamma_0 a$.

Note that in the new reference frame 
$\Sigma=(\hbox{\boldmath{$\hat x$}}, \hbox{\boldmath{$\hat y$}},
\hbox{\boldmath{$\hat z$}})$
\begin{eqnarray}
&\vec a_1 \mathrel{\mathop\equiv_{\Sigma}} \displaystyle \frac{a}{2}
\left[\begin{array}{c}
\displaystyle \sqrt{3}\cos\theta'+\sin\theta'\\[3pt]
\displaystyle \cos\theta'-\sqrt{3}\sin\theta'\\[3pt]
0
\end{array}\right],\quad&
\vec a_2 \mathrel{\mathop\equiv_{\Sigma}} \displaystyle \frac{a}{2}
\left[\begin{array}{c}
\displaystyle \sqrt{3}\cos\theta'-\sin\theta'\\[3pt]
\displaystyle -\cos\theta'-\sqrt{3}\sin\theta'\\[3pt]
0
\end{array}\right],\\
&\vec b_1 \mathrel{\mathop\equiv_{\Sigma}} \displaystyle \frac{2\pi}{\sqrt{3}a}
\left[\begin{array}{c}
\displaystyle \cos\theta'+\sqrt{3}\sin\theta'\\ [3pt]
\displaystyle \sqrt{3}\cos\theta'-\sin\theta'\\[3pt]
0
\end{array}\right],\quad&
\vec b_2 \mathrel{\mathop\equiv_{\Sigma}} \displaystyle \frac{2\pi}{\sqrt{3}a}
\left[\begin{array}{c}
\displaystyle \cos\theta'-\sqrt{3}\sin\theta'\\
\noalign{\vskip3pt}
\displaystyle -\sqrt{3}\cos\theta'-\sin\theta'\\
\noalign{\vskip3pt}
0
\end{array}\right],\nonumber\\
&\vec K \mathrel{\mathop\equiv_{\Sigma}} \displaystyle \frac{4\pi}{3a}
\left[\begin{array}{c}
-\sin\theta'\\
-\cos\theta'\\
0
\end{array}\right],\quad&
\vec K' \mathrel{\mathop\equiv_{\Sigma}} \displaystyle \frac{4\pi}{3a}
\left[\begin{array}{c}
\sin\theta'\\
\cos\theta'\\
0
\end{array}\right].\nonumber
\end{eqnarray}

%%%%%% 2 %%%%%%
Analogously, if we multiply the second of the tight-binding equations
(140) by
$g(\vec r-\vec R_B)(-i\, e^{-i\theta'} e^{-i \vec K\cdot \vec R_B})$
and we sum it over $\vec R_B$, we find
\begin{eqnarray}
&& E\,\sum_{\vec R_B} g(\vec r-\vec R_B) F_B^{\vec K} (\vec R_B)-
E\,i\,e^{-i\theta'}\,
\sum_{\vec R_B} g(\vec r-\vec R_B) 
e^{i\,(\vec K'-\vec K) \cdot \vec R_B} F_B^{\vec K'} (\vec R_B)\nonumber\\
&&\qquad -\sum_{\vec R_B} g(\vec r-\vec R_B) u(\vec R_B) F_B^{\vec K} (\vec R_B)\nonumber\\
&&\qquad +i\,e^{-i\theta'}\,\sum_{\vec R_B} g(\vec r-\vec R_B) 
e^{i\,(\vec K'-\vec K) \cdot \vec R_B} u(\vec R_B) F_B^{\vec K'} (\vec R_B)=\nonumber\\
&&\qquad \gamma_0 \,i\, e^{-i\theta'} \sum_{l=1}^3  
e^{i \vec K \cdot \vec \tau_l} \sum_{\vec R_B} g(\vec r-\vec R_B)
F_A^{\vec K} (\vec R_B+\vec \tau_l)\nonumber\\
&&\qquad +\gamma_0 \, \sum_{l=1}^3  e^{i \vec K' \cdot \vec \tau_l}
\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i\,(\vec K'-\vec K) \cdot \vec R_B}
F_A^{\vec K'} (\vec R_B+\vec \tau_l);\nonumber
\end{eqnarray}
exploiting the property (144), it becomes
\begin{eqnarray}
&& E\,\left[\sum_{\vec R_B} g(\vec r-\vec R_B)\right] F_B^{\vec K} (\vec r)-
E\,i\,e^{-i\theta'}\,
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) 
e^{i\,(\vec K'-\vec K) \cdot \vec R_B}\right]
F_B^{\vec K'} (\vec r)\nonumber\\
&& -\left[\sum_{\vec R_B} g(\vec r-\vec R_B) u(\vec R_B)\right] 
F_B^{\vec K} (\vec r)\nonumber\\
&& +i\,e^{-i\theta'}\,\left[\sum_{\vec R_B} g(\vec r-\vec R_B) 
e^{i\,(\vec K'-\vec K) \cdot \vec R_B} u(\vec R_B)\right] 
F_B^{\vec K'} (\vec r)=\nonumber\\
&& \gamma_0 \,i\, e^{-i\theta'} \sum_{l=1}^3  
e^{i \vec K \cdot \vec \tau_l} \left[\sum_{\vec R_B} g(\vec r-\vec R_B)\right]
F_A^{\vec K} (\vec r+\vec \tau_l)\nonumber\\
&& +\gamma_0 \, \sum_{l=1}^3  e^{i \vec K' \cdot \vec \tau_l}
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i\,(\vec K'-\vec K) \cdot \vec R_B}
\right] F_A^{\vec K'} (\vec r+\vec \tau_l).\nonumber
\end{eqnarray}
For the quantities in the square brackets, we can use the properties
(141) and (143), together with the definitions
\begin{equation}
\label{ub}
u_B(\vec r)=\sum_{\vec R_B} g(\vec r-\vec R_B) u(\vec R_B),\qquad 
u'_B(\vec r)=\sum_{\vec R_B} g(\vec r-\vec R_B)
e^{i (\vec K'-\vec K)\cdot \vec R_B} u(\vec R_B),
\end{equation}
obtaining
\begin{eqnarray}
\label{second}
&& E\,F_B^{\vec K} (\vec r)-u_B(\vec r)\,F_B^{\vec K} (\vec r)+
i\,e^{-i\theta'}\, u'_B(\vec r)\,F_B^{\vec K'} (\vec r)=\\
&& \gamma_0 \,i\, e^{-i\theta'} \sum_{l=1}^3  
e^{i \vec K \cdot \vec \tau_l} F_A^{\vec K} (\vec r+\vec \tau_l).\nonumber
\end{eqnarray}
Expanding the smooth quantity $F_A^{\vec K} (\vec r+\vec \tau_l)$ to the
first order in $\vec \tau_l$, we have that
\begin{eqnarray}
&& \sum_{l=1}^3 e^{i \vec K \cdot \vec \tau_l}
F_A^{\vec K} (\vec r+\vec \tau_l)\simeq
\sum_{l=1}^3 e^{i \vec K \cdot \vec \tau_l}
\left[F_A^{\vec K} (\vec r)+
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}
\right) F_A^{\vec K} (\vec r)\right]=\\
&& \left(\sum_{l=1}^3 e^{i \vec K\cdot \vec \tau_l}\right) 
F_A^{\vec K} (\vec r)+\left[\sum_{l=1}^3 e^{i \vec K\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)\right]
F_A^{\vec K} (\vec r).\nonumber
\end{eqnarray}
Let us now calculate the value of the sums which appear in the previous 
expression
\begin{eqnarray}
&& \sum_{l=1}^3 e^{i \vec K\cdot \vec \tau_l}=
1+e^{i\frac{2\pi}{3}}+e^{-i\frac{2\pi}{3}}=0;\\
&& \sum_{l=1}^3 e^{i \vec K\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
1 \frac{a}{\sqrt{3}} \left(-\frac{\partial}{\partial x'}\right)\nonumber\\
&& +e^{i\frac{2\pi}{3}} \frac{a}{\sqrt{3}} 
\left(\frac{1}{2}\frac{\partial}{\partial x'}-\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)+
e^{-i\frac{2\pi}{3}} \frac{a}{\sqrt{3}}
\left(\frac{1}{2}\frac{\partial}{\partial x'}+\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)=\nonumber\\
&& \frac{a}{\sqrt{3}}
\left(\left(-1+\frac{1}{2}e^{i\frac{2\pi}{3}}+
\frac{1}{2}e^{-i\frac{2\pi}{3}}\right)
\frac{\partial}{\partial x'}+\left(-\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}}+
\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}} \right)
\frac{\partial}{\partial y'}\right).\nonumber
\end{eqnarray}
Since
\begin{equation*}
-1+\frac{1}{2}e^{i\frac{2\pi}{3}}+\frac{1}{2}e^{-i\frac{2\pi}{3}}=
-1+\frac{1}{2}(e^{i\frac{2\pi}{3}}+e^{-i\frac{2\pi}{3}})=
-1+\frac{1}{2}(-1)=-\frac{3}{2}
\end{equation*}
and
\begin{equation*}
-\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}}+\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}}=
-\frac{\sqrt{3}}{2}(e^{i\frac{2\pi}{3}}-e^{-i\frac{2\pi}{3}})=
-\frac{\sqrt{3}}{2}(i\sqrt{3})=-i \frac{3}{2},
\end{equation*}
we have that
\begin{eqnarray}
&& \sum_{l=1}^3 e^{i \vec K\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
-\frac{a}{\sqrt{3}}\frac{3}{2}
\left(\frac{\partial}{\partial x'}+i\frac{\partial}{\partial y'}\right)=\nonumber\\
&& -\frac{\sqrt{3}}{2}a (i{\hat\kappa}_{x'}-{\hat\kappa}_{y'})=
-i\frac{\sqrt{3}}{2}a ({\hat\kappa}_{x'}+i{\hat\kappa}_{y'}).\nonumber
\end{eqnarray}
Substituting these results, eq.~(162) becomes
\begin{eqnarray}
\label{second1}
&& E\,F_B^{\vec K} (\vec r)-u_B(\vec r)\,F_B^{\vec K} (\vec r)+
i\,e^{-i\theta'}\, u'_B(\vec r)\,F_B^{\vec K'} (\vec r)\simeq\\
&& \gamma_0 \,i\, e^{-i\theta'} 
\left( -i\frac{\sqrt{3}}{2}a ({\hat\kappa}_{x'}+i{\hat\kappa}_{y'})
\right) F_A^{\vec K} (\vec r)=\nonumber\\
&& \frac{\sqrt{3}}{2}\gamma_0 a\, e^{-i \theta'} 
(\hat\kappa_{x'}+i\hat\kappa_{y'}) F_A^{\vec K}(\vec r)=
\gamma ({\hat\kappa}_x+i{\hat\kappa}_y) F_A^{\vec K} (\vec r),\nonumber
\end{eqnarray}
where we have made use of the relation
\begin{eqnarray}
\label{sumcoord}
&& e^{-i\theta'}({\hat\kappa}_{x'}+i{\hat\kappa}_{y'})=
(\cos\theta'-i\sin\theta')({\hat\kappa}_{x'}+i{\hat\kappa}_{y'})=\\
&& (\cos\theta' {\hat\kappa}_{x'}+\sin\theta' {\hat\kappa}_{y'})+
i(\cos\theta' {\hat\kappa}_{y'}-\sin\theta' {\hat\kappa}_{x'})=
{\hat\kappa}_x+i{\hat\kappa}_y.\nonumber
\end{eqnarray}

%%%%%% 3 %%%%%%
Instead, if we multiply the first of the tight-binding equations
(140) by
$g(\vec r-\vec R_A)\times (i\, e^{-i\theta'} e^{-i \vec K'\cdot \vec R_A})$
and we sum it over $\vec R_A$, we find
\begin{eqnarray}
&& E\, i\, e^{-i\theta'} \sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i\,(\vec K-\vec K') \cdot \vec R_A} F_A^{\vec K} (\vec R_A)+
E \sum_{\vec R_A} g(\vec r-\vec R_A) F_A^{\vec K'} (\vec R_A)\nonumber\\
&&\qquad -i\, e^{-i\theta'} \sum_{\vec R_A} g(\vec r-\vec R_A) 
e^{i\,(\vec K-\vec K') \cdot \vec R_A} u(\vec R_A) F_A^{\vec K} (\vec R_A)\nonumber\\
&&\qquad -\sum_{\vec R_A} g(\vec r-\vec R_A) u(\vec R_A) F_A^{\vec K'} (\vec R_A)=\nonumber\\
&&\qquad \gamma_0 \sum_{l=1}^3  
e^{-i \vec K \cdot \vec \tau_l} \sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i\,(\vec K-\vec K') \cdot \vec R_A}
F_B^{\vec K} (\vec R_A-\vec \tau_l)\nonumber\\
&&\qquad -\gamma_0\,i\, e^{-i\theta'} \sum_{l=1}^3 
e^{-i \vec K' \cdot \vec \tau_l}
\sum_{\vec R_A} g(\vec r-\vec R_A) F_B^{\vec K'} (\vec R_A-\vec \tau_l);\nonumber
\end{eqnarray}
exploiting the property (144), it becomes
\begin{eqnarray}
&& E\,i\, e^{-i\theta'} \left[\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i\,(\vec K-\vec K') \cdot \vec R_A}\right] F_A^{\vec K} (\vec r)+
E \left[\sum_{\vec R_A} g(\vec r-\vec R_A)\right] F_A^{\vec K'} (\vec r)\nonumber\\
&& -i\, e^{-i\theta'} \left[\sum_{\vec R_A} g(\vec r-\vec R_A) 
e^{i\,(\vec K-\vec K') \cdot \vec R_A} u(\vec R_A)\right]
F_A^{\vec K} (\vec r)\nonumber\\
&& -\left[\sum_{\vec R_A} g(\vec r-\vec R_A) u(\vec R_A)\right]
F_A^{\vec K'} (\vec r)=\nonumber\\
&& \gamma_0 \sum_{l=1}^3  
e^{-i \vec K \cdot \vec \tau_l} \left[\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i\,(\vec K-\vec K') \cdot \vec R_A}\right]
F_B^{\vec K} (\vec r-\vec \tau_l)\nonumber\\
&& -\gamma_0\,i\, e^{-i\theta'} \sum_{l=1}^3 
e^{-i \vec K' \cdot \vec \tau_l}
\left[\sum_{\vec R_A} g(\vec r-\vec R_A)\right] 
F_B^{\vec K'} (\vec r-\vec \tau_l).\nonumber
\end{eqnarray}
For the quantities in the square brackets, we can use the properties
(141) and (143), in the form
\begin{equation*}
\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i\,(\vec K-\vec K') \cdot \vec R_A}=
\Big(\sum_{\vec R_A} g(\vec r-\vec R_A)
e^{i\,(\vec K'-\vec K) \cdot \vec R_A}\Big)^*=0,
\end{equation*}
obtaining
\begin{eqnarray}
\label{third}
&& E F_A^{\vec K'} (\vec r)-i\, e^{-i\theta'} {u'_A}^*(\vec r)
F_A^{\vec K} (\vec r)-u_A(\vec r) F_A^{\vec K'} (\vec r)=\\
&& -\gamma_0\,i\, e^{-i\theta'} \sum_{l=1}^3 
e^{-i \vec K' \cdot \vec \tau_l} F_B^{\vec K'} (\vec r-\vec \tau_l).\nonumber
\end{eqnarray}
Expanding the smooth quantity $F_B^{\vec K'} (\vec r-\vec \tau_l)$ to the
first order in $\vec \tau_l$, we have that
\begin{eqnarray}
&& \sum_{l=1}^3 e^{-i \vec K'\cdot \vec \tau_l} 
F_B^{\vec K'} (\vec r-\vec \tau_l)\simeq
\sum_{l=1}^3 e^{-i \vec K'\cdot \vec \tau_l} 
\left[F_B^{\vec K'} (\vec r)-
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}
\right) F_B^{\vec K'} (\vec r)\right]=\\
&& \left(\sum_{l=1}^3 e^{-i \vec K'\cdot \vec \tau_l}\right) 
F_B^{\vec K'} (\vec r)-\left[\sum_{l=1}^3 e^{-i \vec K'\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)\right]
F_B^{\vec K'} (\vec r).\nonumber
\end{eqnarray}
Let us now calculate the value of the sums which appear in the previous 
expression
\begin{eqnarray}
&& \sum_{l=1}^3 e^{-i \vec K'\cdot \vec \tau_l}=
1+e^{i\frac{2\pi}{3}}+e^{-i\frac{2\pi}{3}}=0;\\
&& \sum_{l=1}^3 e^{-i \vec K'\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
1 \frac{a}{\sqrt{3}} \left(-\frac{\partial}{\partial x'}\right)\nonumber\\
&& +e^{i\frac{2\pi}{3}} \frac{a}{\sqrt{3}} 
\left(\frac{1}{2}\frac{\partial}{\partial x'}-\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)+
e^{-i\frac{2\pi}{3}} \frac{a}{\sqrt{3}}
\left(\frac{1}{2}\frac{\partial}{\partial x'}+\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)=\nonumber\\
&& \frac{a}{\sqrt{3}}
\left(\left(-1+\frac{1}{2}e^{i\frac{2\pi}{3}}+
\frac{1}{2}e^{-i\frac{2\pi}{3}}\right)
\frac{\partial}{\partial x'}+\left(-\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}}+
\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}}\right)
\frac{\partial}{\partial y'}\right).\nonumber
\end{eqnarray}
Since
\begin{equation*}
-1+\frac{1}{2}e^{i\frac{2\pi}{3}}+\frac{1}{2}e^{-i\frac{2\pi}{3}}=
-1+\frac{1}{2}(e^{i\frac{2\pi}{3}}+e^{-i\frac{2\pi}{3}})=
-1+\frac{1}{2}(-1)=-\frac{3}{2}
\end{equation*}
and
\begin{equation*}
-\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}}+\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}}=
-\frac{\sqrt{3}}{2}(e^{i\frac{2\pi}{3}}-e^{-i\frac{2\pi}{3}})=
-\frac{\sqrt{3}}{2}(i\sqrt{3})=-i \frac{3}{2},
\end{equation*}
we have that
\begin{eqnarray}
&& \sum_{l=1}^3 e^{-i \vec K'\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
-\frac{a}{\sqrt{3}}\frac{3}{2}
\left(\frac{\partial}{\partial x'}+i\frac{\partial}{\partial y'}\right)=\nonumber\\
&& -\frac{\sqrt{3}}{2}a (i\hat\kappa_{x'}-\hat\kappa_{y'})=
-i\frac{\sqrt{3}}{2}a (\hat\kappa_{x'}+i\hat\kappa_{y'}).\nonumber
\end{eqnarray}
Substituting these results, eq.~(167) becomes
\begin{eqnarray}
\label{third1}
&& E F_A^{\vec K'} (\vec r)-i\, e^{-i\theta'} {u'_A}^*(\vec r)
F_A^{\vec K} (\vec r)-u_A(\vec r) F_A^{\vec K'} (\vec r)\simeq\\
&& -\gamma_0\,i\, e^{-i\theta'} 
\left(i\frac{\sqrt{3}}{2}a (\hat\kappa_{x'}+i\hat\kappa_{y'})
F_B^{\vec K'} (\vec r)\right)=\nonumber\\
&& \frac{\sqrt{3}}{2}\gamma_0 a\, e^{-i \theta'} 
(\hat\kappa_{x'}+i\hat\kappa_{y'}) F_B^{\vec K'}(\vec r)=
\gamma ({\hat\kappa}_x+i{\hat\kappa}_y) F_B^{\vec K'} (\vec r),\nonumber
\end{eqnarray}
where we have exploited the relation (166).

%%%%%% 4 %%%%%%
Finally, if we multiply the second of the tight-binding equations
(140) by
$g(\vec r-\vec R_B) \times e^{-i \vec K'\cdot \vec R_B}$
and we sum it over $\vec R_B$, we find
\begin{eqnarray}
&& E\, i\,e^{i\theta'}\,
\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i\,(\vec K-\vec K') \cdot \vec R_B}
F_B^{\vec K} (\vec R_B)+
E\,\sum_{\vec R_B} g(\vec r-\vec R_B) F_B^{\vec K'} (\vec R_B)\nonumber\\
&&\qquad -i\,e^{i\theta'}\,\sum_{\vec R_B}
g(\vec r-\vec R_B) e^{i\,(\vec K-\vec K') \cdot \vec R_B}
u(\vec R_B) F_B^{\vec K} (\vec R_B)\nonumber\\
&&\qquad -\sum_{\vec R_B} g(\vec r-\vec R_B) u(\vec R_B) F_B^{\vec K'} (\vec R_B)=\nonumber\\
&&\qquad -\gamma_0 \,\sum_{l=1}^3  
e^{i \vec K \cdot \vec \tau_l} \sum_{\vec R_B} g(\vec r-\vec R_B)
e^{i\,(\vec K-\vec K') \cdot \vec R_B}
F_A^{\vec K} (\vec R_B+\vec \tau_l)\nonumber\\
&&\qquad +\gamma_0\,i\,e^{i\theta'}\,
\sum_{l=1}^3  e^{i \vec K' \cdot \vec \tau_l}
\sum_{\vec R_B} g(\vec r-\vec R_B) F_A^{\vec K'} (\vec R_B+\vec \tau_l);\nonumber
\end{eqnarray}
exploiting the property (144) it becomes
\begin{eqnarray}
&& E\,i\,e^{i\theta'}\,
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i\,(\vec K-\vec K') \cdot \vec R_B}
\right] F_B^{\vec K} (\vec r)+
E\,\left[\sum_{\vec R_B} g(\vec r-\vec R_B)\right]
F_B^{\vec K'} (\vec r)\nonumber\\
&& -i\,e^{i\theta'}\,\left[\sum_{\vec R_B}
g(\vec r-\vec R_B) e^{i\,(\vec K-\vec K') \cdot \vec R_B} u(\vec R_B)\right] 
F_B^{\vec K} (\vec r)\nonumber\\
&& -\left[\sum_{\vec R_B} g(\vec r-\vec R_B) u(\vec R_B)\right] 
F_B^{\vec K'} (\vec r)=\nonumber\\
&& -\gamma_0 \,\sum_{l=1}^3  
e^{i \vec K \cdot \vec \tau_l} \left[\sum_{\vec R_B} g(\vec r-\vec R_B)
e^{i\,(\vec K-\vec K') \cdot \vec R_B}\right]
F_A^{\vec K} (\vec r+\vec \tau_l)\nonumber\\
&& +\gamma_0\,i\,e^{i\theta'}\,
\sum_{l=1}^3  e^{i \vec K' \cdot \vec \tau_l}
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) \right]
F_A^{\vec K'} (\vec r+\vec \tau_l).\nonumber
\end{eqnarray}
For the quantities in the square brackets, we can use the properties
(141) and (143), in the form
\begin{equation*}
\label{phase2}
\sum_{\vec R_B} g(\vec r-\vec R_B)
e^{i\,(\vec K-\vec K') \cdot \vec R_B}=
\Big(\sum_{\vec R_B} g(\vec r-\vec R_B)
e^{i\,(\vec K'-\vec K) \cdot \vec R_B}\Big)^*=0,
\end{equation*}
obtaining
\begin{eqnarray}
\label{fourth}
&& E\,F_B^{\vec K'} (\vec r)-i\,e^{i\theta'}\,
{u'_B}^*(\vec r)\,F_B^{\vec K} (\vec r)-
u_B(\vec r)\,F_B^{\vec K'} (\vec r)=\\
&& \gamma_0 \,i\, e^{i\theta'} \sum_{l=1}^3  
e^{i \vec K' \cdot \vec \tau_l} F_A^{\vec K'} (\vec r+\vec \tau_l).\nonumber
\end{eqnarray}
Expanding the smooth quantity $F_A^{\vec K'} (\vec r+\vec \tau_l)$ to the
first order in $\vec \tau_l$, we have that
\begin{eqnarray}
&& \sum_{l=1}^3 e^{i \vec K' \cdot \vec \tau_l}
F_A^{\vec K'} (\vec r+\vec \tau_l)\simeq
\sum_{l=1}^3 e^{i \vec K' \cdot \vec \tau_l}
\left[F_A^{\vec K'} (\vec r)+
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}
\right) F_A^{\vec K'} (\vec r)\right]=\\
&& \left(\sum_{l=1}^3 e^{i \vec K'\cdot \vec \tau_l}\right) 
F_A^{\vec K'} (\vec r)+\left[\sum_{l=1}^3 e^{i \vec K'\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)\right]\nonumber
F_A^{\vec K'} (\vec r).
\end{eqnarray}
Let us now calculate the value of the sums which appear in the previous 
expression
\begin{eqnarray}
&& \sum_{l=1}^3 e^{i \vec K'\cdot \vec \tau_l}=
1+e^{-i\frac{2\pi}{3}}+e^{i\frac{2\pi}{3}}=0;\\
&& \sum_{l=1}^3 e^{i \vec K'\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
1 \frac{a}{\sqrt{3}} \left(-\frac{\partial}{\partial x'}\right)\nonumber\\
&& +e^{-i\frac{2\pi}{3}} \frac{a}{\sqrt{3}} 
\left(\frac{1}{2}\frac{\partial}{\partial x'}-\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)+
e^{i\frac{2\pi}{3}} \frac{a}{\sqrt{3}}
\left(\frac{1}{2}\frac{\partial}{\partial x'}+\frac{\sqrt{3}}{2}
\frac{\partial}{\partial y'}\right)=\nonumber\\
&& \frac{a}{\sqrt{3}}
\left(\left(-1+\frac{1}{2}e^{-i\frac{2\pi}{3}}+
\frac{1}{2}e^{i\frac{2\pi}{3}}\right)
\frac{\partial}{\partial x'}+\left(-\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}}+
\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}} \right)
\frac{\partial}{\partial y'}\right),\nonumber
\end{eqnarray}
Since
\begin{equation*}
-1+\frac{1}{2}e^{-i\frac{2\pi}{3}}+\frac{1}{2}e^{i\frac{2\pi}{3}}=
-1+\frac{1}{2}(e^{-i\frac{2\pi}{3}}+e^{i\frac{2\pi}{3}})=
-1+\frac{1}{2}(-1)=-\frac{3}{2}
\end{equation*}
and
\begin{equation*}
-\frac{\sqrt{3}}{2}e^{-i\frac{2\pi}{3}}+\frac{\sqrt{3}}{2}e^{i\frac{2\pi}{3}}=
\frac{\sqrt{3}}{2}(e^{i\frac{2\pi}{3}}-e^{-i\frac{2\pi}{3}})=
\frac{\sqrt{3}}{2}(i\sqrt{3})=i \frac{3}{2},
\end{equation*}
we have that
\begin{eqnarray}
&& \sum_{l=1}^3 e^{i \vec K'\cdot \vec \tau_l}
\left(\vec \tau_l\cdot\frac{\partial}{\partial\vec r}\right)=
-\frac{a}{\sqrt{3}}\frac{3}{2}
\left(\frac{\partial}{\partial x'}-i\frac{\partial}{\partial y'}\right)=\nonumber\\
&& -\frac{\sqrt{3}}{2}a (i\hat\kappa_{x'}+\hat\kappa_{y'})=
-i\frac{\sqrt{3}}{2}a (\hat\kappa_{x'}-i\hat\kappa_{y'}).\nonumber
\end{eqnarray}
Substituting these values, eq.~(171) becomes
\begin{eqnarray}
\label{fourth1}
&& E\,F_B^{\vec K'} (\vec r)-i\,e^{i\theta'}\,
{u'_B}^*(\vec r)\,F_B^{\vec K} (\vec r)-
u_B(\vec r)\,F_B^{\vec K'} (\vec r)=\\
&& \gamma_0 \,i\, e^{i\theta'} 
\left( -i\frac{\sqrt{3}}{2}a (\hat\kappa_{x'}-i\hat\kappa_{y'})
\right) F_A^{\vec K'} (\vec r)=\nonumber\\
&& \frac{\sqrt{3}}{2}\gamma_0 a\, e^{i \theta'}
(\hat\kappa_{x'}-i\hat\kappa_{y'}) F_A^{\vec K'}(\vec r)=
\gamma ({\hat\kappa}_x-i{\hat\kappa}_y) F_A^{\vec K'} (\vec r),\nonumber
\end{eqnarray}
where we have exploited the relation (154).

In this way, we have obtained the four equations (153),
(165), (170) and (174), that we can summarize
\begin{equation}
\left\{ \begin{array}{l}
\displaystyle
u_A(\vec r)\,F_A^{\vec K}(\vec r)+
\gamma ({\hat\kappa}_x-i{\hat\kappa}_y) F_B^{\vec K} (\vec r)-
i\, e^{i \theta'}\,u'_A(\vec r)\,F_A^{\vec K'}(\vec r)=
E\,F_A^{\vec K}(\vec r),\\[5pt]
\displaystyle
\gamma ({\hat\kappa}_x+i{\hat\kappa}_y) F_A^{\vec K} (\vec r)+
u_B(\vec r)\,F_B^{\vec K} (\vec r)-
i\, e^{-i\theta'}\, u'_B(\vec r)\,F_B^{\vec K'} (\vec r)=
E\,F_B^{\vec K} (\vec r),\\[5pt]
\displaystyle
i\, e^{-i\theta'} {u'_A}^*(\vec r) F_A^{\vec K} (\vec r)+
u_A(\vec r) F_A^{\vec K'} (\vec r)+
\gamma ({\hat\kappa}_x+i{\hat\kappa}_y) F_B^{\vec K'} (\vec r)=
E F_A^{\vec K'} (\vec r),\\[5pt]
\displaystyle
i\, e^{i\theta'}\,{u'_B}^*(\vec r)\,F_B^{\vec K} (\vec r)+
\gamma ({\hat\kappa}_x-i{\hat\kappa}_y) F_A^{\vec K'} (\vec r)+
u_B(\vec r)\,F_B^{\vec K'} (\vec r)=
E\,F_B^{\vec K'} (\vec r),
\end{array} \right.
\end{equation}
and write in matrix form
\begin{eqnarray}
\label{diracpot}
\qquad && \left[\begin{array}{cccc}
u_A(\vec r) &
\gamma ({\hat\kappa}_x-i{\hat\kappa}_y) &
-i \, e^{i \theta'}\,u'_A(\vec r) &
0 \\[3pt]
\gamma ({\hat\kappa}_x+i{\hat\kappa}_y) &
u_B(\vec r) &
0 &
-i\, e^{-i\theta'}\, u'_B(\vec r) \\[3pt]
i\, e^{-i\theta'}\,{u'_A}^*(\vec r) &
0 &
u_A(\vec r) &
\gamma ({\hat\kappa}_x+i{\hat\kappa}_y) \\[3pt]
0 &
i\, e^{i\theta'}\,{u'_B}^*(\vec r) &
\gamma ({\hat\kappa}_x-i{\hat\kappa}_y) &
u_B(\vec r)
\end{array}\right]
\left[\begin{array}{c}
F_A^{\vec K} (\vec r)\\[3pt]
F_B^{\vec K} (\vec r)\\[3pt]
F_A^{\vec K'} (\vec r)\\[3pt]
F_B^{\vec K'} (\vec r)
\end{array}\right]=\\
&& E \left[\begin{array}{c}
F_A^{\vec K} (\vec r)\\[3pt]
F_B^{\vec K} (\vec r)\\[3pt]
F_A^{\vec K'} (\vec r)\\[3pt]
F_B^{\vec K'} (\vec r)
\end{array}\right],\nonumber
\end{eqnarray}
which is the $\vec k \cdot \vec p$ equation of graphene.

\newpage

\setcounter{equation}{201}
\section{Extended version of the calculations at p.~537}

If we move to the momentum representation (see eq.~(111))
and enforce 
\begin{equation}
\det\left\{\left[\begin{array}{cc}
0 & \gamma (\kappa_x+i\kappa_y)\\
\gamma (\kappa_x-i\kappa_y) & 0
\end{array}\right]-E
\left[\begin{array}{cc}
1 & 0\\ 
0 & 1
\end{array}\right]\right\}=0,
\end{equation}
we find the dispersion relations
\begin{equation}
E_s^{\vec K'}(\vec\kappa)=s \gamma \sqrt{\kappa_x^2+\kappa_y^2}=
s \gamma|\vec \kappa|,
\end{equation}
where $s$ can assume the values $+1$ or $-1$.

The corresponding envelope functions are
\begin{equation}
\label{fk1}
\vec F_{s \vec\kappa}^{\vec K'}(\vec r)=
\frac{1}{\sqrt{2\Omega}}e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s (\vec\kappa)} R(\alpha (\vec\kappa)) \tilde{| s \rangle},
\end{equation}
with $\tilde\phi_s (\vec\kappa)$ an arbitrary phase factor and
\begin{equation}
\tilde{| s \rangle} =\frac{1}{\sqrt{2}}\left[\begin{array}{c}
is\\ 
1
\end{array}\right].
\end{equation}
This result is easily verified noting that
\begin{eqnarray}
&& \gamma \left[\begin{array}{cc}
0 & \hat\kappa_x+i\hat\kappa_y\\
\hat\kappa_x-i\hat\kappa_y & 0
\end{array}\right] \vec F_{s \vec\kappa}^{\vec K'}(\vec r)=\nonumber\\
&& \gamma \left[\begin{array}{cc}
0 & \hat\kappa_x+i\hat\kappa_y\\
\hat\kappa_x-i\hat\kappa_y & 0
\end{array}\right]
\frac{1}{\sqrt{2\Omega}}e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s} R(\alpha (\vec\kappa)) \tilde{| s \rangle}=\nonumber\\
&& \gamma \left[\begin{array}{cc}
0 & \kappa_x+i\kappa_y\\
\kappa_x-i\kappa_y & 0
\end{array}\right]
\frac{1}{\sqrt{2\Omega}}e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s} R(\alpha (\vec\kappa)) \tilde{| s \rangle}=\nonumber\\
&& \gamma \left[\begin{array}{cc}
0 & i|\vec\kappa|e^{i \alpha}\\
-i|\vec\kappa|e^{-i\alpha} & 0
\end{array}\right]
\left(\frac{1}{\sqrt{2\Omega}}e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s} \left[\begin{array}{cc}
e^{i\frac{\alpha}{2}} & 0\\
0 & e^{-i\frac{\alpha}{2}}
\end{array}\right]
\frac{1}{\sqrt{2}}\left[\begin{array}{c}
is\\
1
\end{array}\right] \right)=\nonumber\\
&& \frac{1}{2\sqrt{\Omega}}\gamma e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s} \!\left[\begin{array}{cc}
0 & i|\vec\kappa|e^{i \frac{\alpha}{2}}\\
-i|\vec\kappa|e^{-i\frac{\alpha}{2}} & 0
\end{array}\right]\!
\left[\begin{array}{c}
is\\
1
\end{array}\right]\!=\nonumber\\
&& \frac{1}{2\sqrt{\Omega}}\gamma e^{i(\vec\kappa\cdot\vec r+\tilde\phi_s)}
\!\left[\begin{array}{c}
i |\vec\kappa| e^{i \frac{\alpha}{2}}\\
|\vec\kappa| s e^{-i\frac{\alpha}{2}}
\end{array}\right]\nonumber
\end{eqnarray}
and that also
\begin{eqnarray}
&& E_s^{\vec K'} \vec F_{s \vec\kappa}^{\vec K'}(\vec r)=
s \gamma |\vec \kappa| \left(\frac{1}{\sqrt{2\Omega}}e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s} \left[\begin{array}{cc}
e^{i\frac{\alpha}{2}} & 0\\ 
0 & e^{-i\frac{\alpha}{2}}
\end{array}\right]
\frac{1}{\sqrt{2}}\left[\begin{array}{c}
is\\
1
\end{array}\right] \right)=\nonumber\\
&& s \gamma |\vec \kappa| \frac{1}{2\sqrt{\Omega}}
e^{i(\vec\kappa\cdot\vec r+\tilde\phi_s)}
\left[\begin{array}{c}
i s e^{i \frac{\alpha}{2}}\\
e^{-i\frac{\alpha}{2}}
\end{array}\right]=
\frac{1}{2\sqrt{\Omega}} \gamma e^{i(\vec\kappa\cdot\vec r+\tilde\phi_s)}
\left[\begin{array}{c}
i s^2 |\vec \kappa| e^{i \frac{\alpha}{2}}\\
|\vec \kappa| s e^{-i\frac{\alpha}{2}}
\end{array}\right]=\nonumber\\
&& \frac{1}{2\sqrt{\Omega}}\gamma e^{i(\vec\kappa\cdot\vec r+\tilde\phi_s)}
\left[\begin{array}{c}
i |\vec\kappa| e^{i \frac{\alpha}{2}}\\
|\vec\kappa| s e^{-i\frac{\alpha}{2}}
\end{array}\right].\nonumber
\end{eqnarray}
From these functions $F_A^{\vec K}$, $F_B^{\vec K}$, $F_A^{\vec K'}$
and $F_B^{\vec K'}$, we can find the functions $\psi_A$ and $\psi_B$
and thus the electron wave function $\psi$ in the absence of an external
potential, using the relations (134) and (120).

\newpage

\setcounter{equation}{209}
\section{Extended version of the calculations at pp.~539--540}

However the terms containing the phase factors
$e^{i (\vec K'-\vec K) \cdot \vec R_A}$,
$e^{i (\vec K'-\vec K) \cdot \vec R_B}$, or their
complex conjugates are negligible with respect to the others.

Indeed, using the smoothing function $g(\vec r)$, we know from
the property (141) with $\vec r=\vec R_A$ that 
$\sum_{\vec R_A'} g(\vec R_A-\vec R_A')=1$. Therefore we
can insert this sum into the term
\begin{equation}
\sum_{\vec R_A} \Big[e^{i (\vec K'-\vec K) \cdot \vec R_A}
{F_A^{\vec K}}^*(\vec R_A) F_A^{\vec K'}(\vec R_A)\Big],
\end{equation}
obtaining
\begin{equation}
\sum_{\vec R_A} \left\{\left[\sum_{\vec R_A'} g(\vec R_A-\vec R_A')\right]
e^{i (\vec K'-\vec K) \cdot \vec R_A}
{F_A^{\vec K}}^*(\vec R_A) F_A^{\vec K'}(\vec R_A)\right\},
\end{equation}
that can be rewritten, as a result of the point-symmetry of the function $g$
with respect to its center and thus of the fact that $g(\vec R_A-\vec R_A')=
g(-(\vec R_A-\vec R_A'))$, in this way:
\begin{equation}
\sum_{\vec R_A} \sum_{\vec R_A'} g(\vec R_A'-\vec R_A)
e^{i (\vec K'-\vec K) \cdot \vec R_A}
{F_A^{\vec K}}^*(\vec R_A) F_A^{\vec K'}(\vec R_A).
\end{equation}
If then we use the property (144) with $\vec r=\vec R_A'$
and in particular the fact that
\begin{equation}
g(\vec R_A'-\vec R_A) {F_A^{\vec K}}^*(\vec R_A) F_A^{\vec K'}(\vec R_A)
=g(\vec R_A'-\vec R_A) {F_A^{\vec K}}^*(\vec R_A') F_A^{\vec K'}(\vec R_A')
\end{equation}
(due to the smoothness of the envelope functions), the term becomes
\begin{equation}
\sum_{\vec R_A'} \Big[ \sum_{\vec R_A} g(\vec R_A'-\vec R_A)
e^{i (\vec K'-\vec K) \cdot \vec R_A} \Big]
{F_A^{\vec K}}^*(\vec R_A') F_A^{\vec K'}(\vec R_A')
\end{equation}
and, by way of the property (143) with $\vec r=\vec R_A'$, we conclude
that the quantities between square brackets, and thus the overall term,
are very small.

Analogously, we can see that the terms
\begin{eqnarray}
&& \sum_{\vec R_A} \Big[e^{-i (\vec K'-\vec K) \cdot \vec R_A}
{F_A^{\vec K'}}^*(\vec R_A) F_A^{\vec K}(\vec R_A)\Big]= \nonumber\\
&& \sum_{\vec R_A} \Big\{\Big[\sum_{\vec R_A'} g(\vec R_A-\vec R_A')\Big]
e^{-i (\vec K'-\vec K) \cdot \vec R_A}
{F_A^{\vec K'}}^*(\vec R_A) F_A^{\vec K}(\vec R_A)\Big\}= \nonumber\\
&& \sum_{\vec R_A} \sum_{\vec R_A'} g(\vec R_A'-\vec R_A)
e^{-i (\vec K'-\vec K) \cdot \vec R_A}
{F_A^{\vec K'}}^*(\vec R_A) F_A^{\vec K}(\vec R_A)= \nonumber\\
&& \sum_{\vec R_A'} \Big[ \sum_{\vec R_A} g(\vec R_A'-\vec R_A)
e^{-i (\vec K'-\vec K) \cdot \vec R_A} \Big]
{F_A^{\vec K'}}^*(\vec R_A') F_A^{\vec K}(\vec R_A'),\nonumber
\end{eqnarray}
\begin{eqnarray}
&& \sum_{\vec R_B} \Big[e^{i (\vec K'-\vec K) \cdot \vec R_B}
{F_B^{\vec K}}^*(\vec R_B) F_B^{\vec K'}(\vec R_B)\Big]= \nonumber\\
&& \sum_{\vec R_B} \Big\{\Big[\sum_{\vec R_B'} g(\vec R_B-\vec R_B')\Big]
e^{i (\vec K'-\vec K) \cdot \vec R_B}
{F_B^{\vec K}}^*(\vec R_B) F_B^{\vec K'}(\vec R_B)\Big\}= \nonumber\\
&& \sum_{\vec R_B} \sum_{\vec R_B'} g(\vec R_B'-\vec R_B)
e^{i (\vec K'-\vec K) \cdot \vec R_B}
{F_B^{\vec K}}^*(\vec R_B) F_B^{\vec K'}(\vec R_B)= \nonumber\\
&& \sum_{\vec R_B'} \Big[ \sum_{\vec R_B} g(\vec R_B'-\vec R_B)
e^{i (\vec K'-\vec K) \cdot \vec R_B} \Big]
{F_B^{\vec K}}^*(\vec R_B') F_A^{\vec K'}(\vec R_B'),\nonumber
\end{eqnarray}
and
\begin{eqnarray}
&& \sum_{\vec R_B} \Big[e^{-i (\vec K'-\vec K) \cdot \vec R_B}
{F_B^{\vec K'}}^*(\vec R_B) F_B^{\vec K}(\vec R_B)\Big]= \nonumber\\
&& \sum_{\vec R_B} \Big\{\Big[\sum_{\vec R_B'} g(\vec R_B-\vec R_B')\Big]
e^{-i (\vec K'-\vec K) \cdot \vec R_B}
{F_B^{\vec K'}}^*(\vec R_B) F_B^{\vec K}(\vec R_B)\Big\}= \nonumber\\
&& \sum_{\vec R_B} \sum_{\vec R_B'} g(\vec R_B'-\vec R_B)
e^{-i (\vec K'-\vec K) \cdot \vec R_B}
{F_B^{\vec K'}}^*(\vec R_B) F_B^{\vec K}(\vec R_B)= \nonumber\\
&& \sum_{\vec R_B'} \Big[ \sum_{\vec R_B} g(\vec R_B'-\vec R_B)
e^{-i (\vec K'-\vec K) \cdot \vec R_B} \Big]
{F_B^{\vec K'}}^*(\vec R_B') F_A^{\vec K}(\vec R_B')\nonumber
\end{eqnarray}
are negligible. Since $g(\vec r)$ has non negligible values only within
a few lattice constants from its center, the previous considerations are
approximately valid also if we limit the sums to the atoms contained in 
the area $S$.

\newpage

\setcounter{equation}{250}
\section{Extended version of the calculations at p.~548--549}

Multiplying the second equation of (245) by
$g(\vec r-\vec R_B) (-i e^{-i\theta'}e^{-i \vec K\cdot \vec R_B})$,
summing it over $\vec R_B$ and then using the properties of the function
$g$, we find analogously
\begin{eqnarray}
&& e^{i \vec K \cdot \vec C_h} \sum_{\vec R_B} g(\vec r-\vec R_B) 
F_B^{\vec K}(\vec R_B+\vec C_h)\\
&& -i e^{-i\theta'} e^{i \vec K'\cdot \vec C_h}
\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K'-\vec K) \cdot \vec R_B}
F_B^{\vec K'} (\vec R_B+\vec C_h)=\nonumber\\
&& \sum_{\vec R_B} g(\vec r-\vec R_B) F_B^{\vec K}(\vec R_B)
-i e^{-i\theta'}
\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K'-\vec K) \cdot \vec R_B}
F_B^{\vec K'} (\vec R_B) \Rightarrow\nonumber\\
&& e^{i \vec K \cdot \vec C_h} \left[\sum_{\vec R_B} g(\vec r-\vec R_B)\right]
F_B^{\vec K}(\vec r+\vec C_h)\nonumber\\
&& -i e^{-i\theta'} e^{i \vec K'\cdot \vec C_h}
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K'-\vec K) \cdot \vec R_B}
\right] F_B^{\vec K'} (\vec r+\vec C_h)=\nonumber\\
&& \left[\sum_{\vec R_B} g(\vec r-\vec R_B)\right] F_B^{\vec K}(\vec r)
-i e^{-i\theta'}
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K'-\vec K) \cdot \vec R_B}
\right] F_B^{\vec K'} (\vec r) \Rightarrow\nonumber\\
&& e^{i \vec K\cdot \vec C_h} F_B^{\vec K}(\vec r+\vec C_h)=
F_B^{\vec K}(\vec r).\nonumber
\end{eqnarray}
Substituting the value of $e^{i \vec K\cdot \vec C_h}$, we can rewrite 
this boundary condition in the form
\begin{equation}
e^{i \frac{2\pi\nu}{3}}F_B^{\vec K}(\vec r+\vec C_h)=F_B^{\vec K}(\vec r)
\end{equation}
or, equivalently
\begin{equation}
F_B^{\vec K}(\vec r+\vec C_h)=e^{-i \frac{2\pi\nu}{3}} F_B^{\vec K}(\vec r).
\end{equation}

\newpage

\setcounter{equation}{272}
\section{Extended version of the calculations at pp.~551--553}

We can proceed analogously for the boundary conditions near $\vec K'$.

Indeed, multiplying the first equation of (245) by
$g(\vec r-\vec R_A) 
(i e^{-i\theta'} e^{-i \vec K'\cdot \vec R_A})$,
summing it over $\vec R_A$ and then using the properties of the function
$g$, we find
\begin{eqnarray}
&& i e^{-i\theta'} e^{i \vec K\cdot \vec C_h}
\sum_{\vec R_A} g(\vec r-\vec R_A) e^{i (\vec K-\vec K') \cdot \vec R_A}
F_A^{\vec K}(\vec R_A+\vec C_h)\\
&& +e^{i \vec K'\cdot \vec C_h}
\sum_{\vec R_A} g(\vec r-\vec R_A)
F_A^{\vec K'}(\vec R_A+\vec C_h)=\nonumber\\
&& i e^{-i\theta'}
\sum_{\vec R_A} g(\vec r-\vec R_A) e^{i (\vec K-\vec K') \cdot \vec R_A}
F_A^{\vec K}(\vec R_A)+
\sum_{\vec R_A} g(\vec r-\vec R_A)
F_A^{\vec K'}(\vec R_A) \Rightarrow\nonumber\\
&& i e^{-i\theta'} e^{i \vec K\cdot \vec C_h}
\left[\sum_{\vec R_A} g(\vec r-\vec R_A) e^{i (\vec K-\vec K') \cdot \vec R_A}
\right] F_A^{\vec K}(\vec r+\vec C_h)\nonumber\\
&& +e^{i \vec K'\cdot \vec C_h}
\left[\sum_{\vec R_A} g(\vec r-\vec R_A)\right] 
F_A^{\vec K'}(\vec r+\vec C_h)=\nonumber\\
&& i e^{-i\theta'}
\left[\sum_{\vec R_A} g(\vec r-\vec R_A) e^{i (\vec K-\vec K') \cdot \vec R_A}
\right] F_A^{\vec K}(\vec r)+
\left[\sum_{\vec R_A} g(\vec r-\vec R_A)\right] 
F_A^{\vec K'}(\vec r) \Rightarrow\nonumber\\
&& e^{i \vec K'\cdot \vec C_h} F_A^{\vec K'}(\vec r+\vec C_h)=
F_A^{\vec K'}(\vec r).\nonumber
\end{eqnarray}
The scalar product between $\vec K'$ and $\vec C_h$ is equal to
\begin{equation}
\label{k1ch}
\vec K'\cdot \vec C_h=-\frac{2\pi}{3}(m-n)=
-2\pi\tilde N-\frac{2\pi\nu}{3},
\end{equation}
where we have used the previously introduced relation
$m-n=3 \tilde N +\nu$ with $\nu=0$ or $\pm 1$ and $\tilde N$ a proper 
integer. Thus we have that
\begin{equation}
e^{i \vec K'\cdot \vec C_h}=e^{-i 2\pi \tilde N} 
e^{-i \frac{2\pi\nu}{3}}=e^{-i \frac{2\pi\nu}{3}}$$
and consequently the boundary condition near $K'$ is
$$e^{-i \frac{2\pi\nu}{3}}F_A^{\vec K'}(\vec r+\vec C_h)=
F_A^{\vec K'}(\vec r),
\end{equation}
or, equivalently
\begin{equation}
F_A^{\vec K'}(\vec r+\vec C_h)=
e^{i \frac{2\pi\nu}{3}}F_A^{\vec K'}(\vec r).
\end{equation}
On the other hand, multiplying the second equation of (245) by 
$g(\vec r-\vec R_B) e^{-i \vec K'\cdot \vec R_B}$,
summing it over $\vec R_B$ and then using the properties of the function
$g$, we find
\begin{eqnarray}
&& i \, e^{i \theta'} e^{i \vec K\cdot \vec C_h}
\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K-\vec K') \cdot \vec R_B}
F_B^{\vec K} (\vec R_B+\vec C_h)\\
&& +e^{i \vec K'\cdot \vec C_h}
\sum_{\vec R_B} g(\vec r-\vec R_B) 
F_B^{\vec K'}(\vec R_B+\vec C_h)=\nonumber\\
&& i \, e^{i \theta'}
\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K-\vec K') \cdot \vec R_B}
F_B^{\vec K} (\vec R_B)+
\sum_{\vec R_B} g(\vec r-\vec R_B)
F_B^{\vec K'}(\vec R_B) \Rightarrow\nonumber\\
&& i \, e^{i \theta'} e^{i \vec K\cdot \vec C_h}
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K-\vec K') \cdot \vec R_B}
\right] F_B^{\vec K} (\vec r+\vec C_h)\nonumber\\
&& +e^{i \vec K'\cdot \vec C_h}
\left[\sum_{\vec R_B} g(\vec r-\vec R_B)\right]
F_B^{\vec K'}(\vec r+\vec C_h)=\nonumber\\
&& i \, e^{i \theta'}
\left[\sum_{\vec R_B} g(\vec r-\vec R_B) e^{i (\vec K-\vec K') \cdot \vec R_B}
\right] F_B^{\vec K} (\vec r)+
\left[\sum_{\vec R_B} g(\vec r-\vec R_B)\right]
F_B^{\vec K'}(\vec r) \Rightarrow\nonumber\\
&& e^{i \vec K'\cdot \vec C_h} F_B^{\vec K'}(\vec r+\vec C_h)=
F_B^{\vec K'}(\vec r).\nonumber
\end{eqnarray}
Substituting the value of $e^{i \vec K'\cdot \vec C_h}$, we can rewrite this 
second boundary condition near $\vec K'$ in the form 
\begin{equation}
e^{-i \frac{2\pi\nu}{3}}F_B^{\vec K'}(\vec r+\vec C_h)=
F_B^{\vec K'}(\vec r),
\end{equation}
or, equivalently
\begin{equation}
F_B^{\vec K'}(\vec r+\vec C_h)=
e^{i \frac{2\pi\nu}{3}}F_B^{\vec K'}(\vec r).
\end{equation}
Thus the overall periodic boundary condition near $\vec K'$ is
\begin{equation}
\left[\begin{array}{c}
F_A^{\vec K'}(\vec r+\vec C_h)\\[5pt]
F_B^{\vec K'}(\vec r+\vec C_h)
\end{array}\right]=e^{i \frac{2\pi\nu}{3}}
\left[\begin{array}{c}
F_A^{\vec K'}(\vec r)\\[5pt]
F_B^{\vec K'}(\vec r)
\end{array}\right],
\end{equation}
which can be written in a compact form
\begin{equation}
\vec F^{\vec K'}(\vec r+\vec C_h)=e^{i \frac{2\pi\nu}{3}}
\vec F^{\vec K'}(\vec r).
\end{equation}
Substituting the form that, in the absence of an external potential,
the envelope functions have near $\vec K'$ (eq.~(204))
\begin{equation}
\vec F_{s \vec\kappa}^{\vec K'}(\vec r)=
\frac{1}{\sqrt{2 L \ell}}e^{i\vec\kappa\cdot\vec r} 
e^{i\tilde\phi_s (\vec\kappa)} R(\alpha (\vec\kappa)) \tilde{| s \rangle} =
\frac{1}{\sqrt{2 L \ell}}e^{i (\kappa_x x +\kappa_y y )}
e^{i\tilde\phi_s (\vec\kappa)} R(\alpha (\vec\kappa)) \tilde{| s \rangle},
\end{equation}
the periodic boundary condition becomes
\begin{equation}
\frac{1}{\sqrt{2 L \ell}}
e^{i\vec\kappa\cdot(\vec r+\vec C_h)}
e^{i\tilde\phi_s (\vec\kappa)} R(\alpha (\vec\kappa)) \tilde{| s \rangle} =
e^{i \frac{2\pi\nu}{3}}
\frac{1}{\sqrt{2 L \ell}}
e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s (\vec\kappa)} R(\alpha (\vec\kappa)) \tilde{| s \rangle},
\end{equation}
or, equivalently
\begin{equation}
e^{i\vec\kappa\cdot\vec C_h}=e^{i \frac{2\pi\nu}{3}}.
\end{equation}
This can be rewritten in the form
\begin{equation}
e^{i \kappa_x L}=e^{i \frac{2\pi\nu}{3}}1
=e^{i \frac{2\pi\nu}{3}}e^{i 2\pi \overline{n}},
\end{equation}
or, equivalently
\begin{equation}
\kappa_x L=\frac{2\pi\nu}{3}+2\pi \overline{n}
\end{equation}
and thus
\begin{equation}
\kappa_x =\frac{2\pi}{L}\left(\overline{n}+\frac{\nu}{3}\right)=
\tilde\kappa_{\nu} (\overline{n}),
\end{equation}
with $\overline{n}$ integer.

Analogously to what we have done near $\vec K$, this condition on 
$\kappa_x$ can be found also setting
\begin{equation*}
e^{i \vec k\cdot \vec C_h}=1
\end{equation*}
or, equivalently
\begin{equation*}
\vec k\cdot \hbox{\boldmath{$\hat C$}}_h=
k_x=(\vec K')_x+\kappa_x=\frac{2\pi}{L} \overline{m},
\end{equation*}
which (using eq.~(274)) becomes
\begin{eqnarray}
\kappa_x &=& \frac{2\pi}{L} \overline{m}-(\vec K')_x=
\frac{2\pi}{L} \overline{m}-\frac{\vec K'\cdot \vec C_h}{L}=
\frac{2\pi}{L} \overline{m}+\frac{2\pi}{L}\tilde N+\frac{2\pi}{3 L}\nu=\nonumber\\
&=& \frac{2\pi}{L} \left(\overline{m}+\tilde N+\frac{\nu}{3}\right)=
\frac{2\pi}{L} \left(\overline{n}+\frac{\nu}{3}\right)=
\tilde\kappa_{\nu} (\overline{n})\nonumber
\end{eqnarray}
(with $\overline{n} \equiv \overline{m}+\tilde N$).

If we substitute this condition on $\kappa_x$ in the dispersion
relations of graphene, we find
\begin{equation}
E_{s,\overline{n}}^{\vec K'} (\kappa_y)=s\gamma|\vec\kappa|=
s\gamma\sqrt{\kappa_x^2+\kappa_y^2}=
s\gamma\sqrt{\tilde\kappa_{\nu} (\overline{n})^2+\kappa_y^2},
\end{equation}
where $k_y$ now is the wave vector $k$ of the nanotube and 
$\kappa_y$ is the difference between the wave vector $k$ of the nanotube
and the component of $\vec K'$ along $y$.

On the other hand, if, starting from eq.~(204), we choose as arbitrary
phase $\tilde\phi_s=\alpha /2$ and then we enforce the condition on $\kappa_x$,
we find as envelope functions in the carbon nanotube near $\vec K'$:
\begin{eqnarray}
&& \vec F_{s \vec\kappa}^{\vec K'}(\vec r)=
\frac{1}{\sqrt{2 L \ell}}e^{i\vec\kappa\cdot\vec r}
e^{i\tilde\phi_s} \left[\begin{array}{cc}
e^{i\frac{\alpha}{2}} & 0\\
0 & e^{-i\frac{\alpha}{2}}
\end{array}\right]
\frac{1}{\sqrt{2}}\left[\begin{array}{c}
is\\
1
\end{array}\right]=\\
&& \frac{1}{2 \sqrt{L \ell}}
e^{i(\kappa_x x+\kappa_y y)}e^{i\tilde\phi_s}
\left[\begin{array}{c}
i s e^{i \frac{\alpha}{2}}\\
e^{-i\frac{\alpha}{2}}
\end{array}\right]=
\frac{1}{2 \sqrt{L \ell}} e^{i(\kappa_x x+\kappa_y y)}
\left[\begin{array}{c}
i s e^{i \alpha}\\
1
\end{array}\right]=\nonumber\\
&& \frac{1}{2 \sqrt{L \ell}} 
\left[\begin{array}{c}
s e^{i (\frac{\pi}{2}+\alpha)}\\
1
\end{array}\right]
e^{i\kappa_x x+i\kappa_y y}=\nonumber\\
&& \frac{1}{2 \sqrt{L \ell}}
\left[\begin{array}{c}
s \tilde b_{\nu}(\overline{n},\kappa_y)\\
1
\end{array}\right]
e^{i \tilde\kappa_{\nu}(\overline{n}) x+i\kappa_y y}=
\vec F_{s \overline{n} \kappa_y}^{\vec K'}(\vec r),\nonumber
\end{eqnarray}
where (using the definition of the angle $\alpha$: see eq.~(193))
\begin{equation}
\tilde b_{\nu}(\overline{n},\kappa_y)=e^{i\left(\frac{\pi}{2}+\alpha\right)}=
\frac{\kappa_x+i \kappa_y}{\sqrt{\kappa_x^2+\kappa_y^2}}=
\frac{\tilde\kappa_{\nu}(\overline{n})+i \kappa_y}
{\sqrt{\tilde\kappa_{\nu}(\overline{n})^2+\kappa_y^2}}.
\end{equation}

\newpage

\setcounter{equation}{324}
\section{Extended version of the calculations at pp.~564--565}

Let us now enforce the boundary conditions on $\Phi_B^{\vec K'}(y)$ and
$\Phi_A^{\vec K'}(y)$:
\begin{eqnarray}
\label{realk1}
&& \Phi_B^{\vec K'}(0)=0 \Rightarrow
C+D=0\Rightarrow D=-C;\\
&& \Phi_A^{\vec K'}(\tilde W)=0 \Rightarrow
\frac{\gamma}{E}\left((\kappa'_x+z') C e^{z' \tilde W}+
(\kappa'_x-z') D e^{-z' \tilde W}\right)=0 \Rightarrow\nonumber\\
&& (\kappa'_x+z') C e^{z' \tilde W}-
(\kappa'_x-z') C e^{-z' \tilde W}=0 \Rightarrow\nonumber\\
&& (\kappa'_x+z') C e^{z' \tilde W}=
(\kappa'_x-z') C e^{-z' \tilde W} \Rightarrow\nonumber\\
&& e^{-2 z' \tilde W}=\frac{\kappa'_x+z'}{\kappa'_x-z'}=
\frac{(-\kappa'_x)-z'}{(-\kappa'_x)+z'},\nonumber
\end{eqnarray}
which is equal to eq.~(307) if we substitute $\kappa_x$ with
$-\kappa'_x$.

Here we consider again real values of $\kappa'_x$.

If we graphically represent (fig.~11, with $z$ substituted with $z'$,
$\kappa_x$ with $-\kappa'_x$, and $-\kappa_x$ with $\kappa'_x$)
the two functions $f_1 (z')=e^{-2 z' \tilde W}$ and
$f_2 (z')=((-\kappa'_x)-z')/((-\kappa'_x)+z')$, we see that (apart from $z'=0$,
which corresponds to identically null $\Phi$'s)
there is an intersection between $f_1$ and $f_2$ for a real value of $z'$
(and thus eq.~(325) has a {\em real solution} $z'$) only if
$-\kappa'_x>0$ ({\em i.e.} if $\kappa'_x<0$) and if $f_1 (z')$ is steeper than
$f_2 (z')$ in $z'=0$, {\em i.e.} if
\begin{eqnarray}
&& \left|\left[\frac{d}{dz'}f_1(z')\right]_{z'=0}\right|>
\left|\left[\frac{d}{dz'}f_2(z')\right]_{z'=0}\right| \Rightarrow\nonumber\\
&& \left|\left[-2 \tilde W e^{-2 z' \tilde W}\right]_{z'=0}\right|>
\left|\left[-\frac{1}{(-\kappa'_x)+z'}-
\frac{(-\kappa'_x)-z'}{((-\kappa'_x)+z')^2}\right]_{z'=0}\right|=\nonumber\\
&& \left|\left[-\frac{(-\kappa'_x)+z'+(-\kappa'_x)-z'}
{((-\kappa'_x)+z')^2}\right]_{z'=0}\right|=
\left|\left[-\frac{2 (-\kappa'_x)}{((-\kappa'_x)+z')^2}\right]_{z'=0}\right|
\Rightarrow\nonumber\\
&& 2 \tilde W>\frac{2 (-\kappa'_x)}{(-\kappa'_x)^2} \Rightarrow
\tilde W>\frac{1}{-\kappa'_x} \Rightarrow
-\kappa'_x>\frac{1}{\tilde W} \Rightarrow
\kappa'_x<-\frac{1}{\tilde W}.\nonumber
\end{eqnarray}

If instead $\kappa'_x>-1/\tilde W$, eq.~(325) does not have real
solutions $z'$ (apart from $z'=0$).

In the case of real $z'$, from eq.~(325) we can find that
\begin{eqnarray}
&& e^{-2 z' \tilde W}=\frac{(-\kappa'_x)-z'}{(-\kappa'_x)+z'}\Rightarrow
(-\kappa'_x) e^{-2 z' \tilde W}+z' e^{-2 z' \tilde W}=(-\kappa'_x)-z'
\Rightarrow\\
&& (-\kappa'_x) (1-e^{-2 z' \tilde W})=z' (1+e^{-2 z' \tilde W})
\Rightarrow\nonumber\\
&& -\kappa'_x =z'\,\frac{1+e^{-2 z' \tilde W}}{1-e^{-2 z' \tilde W}}=
z'\,\frac{e^{z' \tilde W}+e^{-z' \tilde W}}{e^{z' \tilde W}-e^{-z' \tilde W}}=
\frac{z'}{\tanh(z' \tilde W)}
\Rightarrow\nonumber\\
&& \kappa'_x =-\frac{z'}{\tanh(z' \tilde W)}\nonumber
\end{eqnarray}
($z'=0$ does not have to be considered) and thus
\vskip-3pt\noindent
\begin{eqnarray}
\label{esinh1}
&& \left(\frac{E}{\gamma}\right)^2={\kappa'_x}^2-{z'}^2=
\frac{{z'}^2}{\tanh^2(z' \tilde W)}-{z'}^2=
{z'}^2 \left(\frac{\cosh^2(z' \tilde W)}{\sinh^2(z' \tilde W)}-1\right)=\\
&& {z'}^2 \left(\frac{\cosh^2(z' \tilde W)-\sinh^2(z' \tilde W)}
{\sinh^2(z' \tilde W)}\right)=
\frac{{z'}^2}{\sinh^2(z' \tilde W)} \Rightarrow
\left|\frac{E}{\gamma}\right|=\left|\frac{z'}{\sinh(z' \tilde W)}\right|.\nonumber
\end{eqnarray}
Since (for the properties of the hyperbolic sine function)
$|\sinh(z' \tilde W)|>|z' \tilde W|=|z'|\tilde W$, we see that in this case
\begin{equation*}
\left|\frac{E}{\gamma}\right|<\frac{|z'|}{|z'| \tilde W}=
\frac{1}{\tilde W}.
\end{equation*}
We can write (exploiting what we have found from the boundary
conditions) that
\begin{eqnarray}
&& \Phi_A^{\vec K'}(y)=
\frac{\gamma}{E} 
\left((\kappa'_x+z') C e^{z'y}+(\kappa'_x-z') D e^{-z'y}\right)=\\
&& \frac{\gamma}{E} 
\left((\kappa'_x+z') C e^{z'y}-(\kappa'_x-z') C e^{-z'y}\right)=\nonumber\\
&& \frac{\gamma}{E} C 
\left(\kappa'_x (e^{z'y}-e^{-z'y})+z' (e^{z'y}+e^{-z'y})\right)=\nonumber\\
&& \frac{\gamma}{E} 2 C \left(\kappa'_x \sinh(z'y)+z' \cosh(z'y)\right)=\nonumber\\
&& 2 C \frac{\gamma}{E}
\left(-\frac{z'}{\tanh(z' \tilde W)} \sinh(z'y)+z' \cosh(z'y)\right)=\nonumber\\
&& 2 C \frac{\gamma}{E} z' \,
\frac{-\cosh(z' \tilde W)\sinh(z'y)+\sinh(z' \tilde W)\cosh(z'y)}
{\sinh(z' \tilde W)}=\nonumber\\
&& 2 C \frac{\gamma}{E} z' \,
\frac{\cosh(z' \tilde W)\sinh(-z'y)+\sinh(z' \tilde W)\cosh(-z'y)}
{\sinh(z' \tilde W)}=\nonumber\\
&& 2 C \left(\frac{\gamma}{E} \frac{z'}{\sinh(z' \tilde W)}\right)
\sinh(z'(\tilde W-y))=\nonumber\\
&& 2 C \,{\rm sign}\!\left(\frac{E}{\gamma} \frac{z'}{\sinh(z' \tilde W)}\right)
\sinh(z'(\tilde W-y)),\nonumber
\end{eqnarray}
where in the last step we have exploited the fact that, due to 
eq.~(327), the product between $\gamma/E$ and $z'/\sinh(z' \tilde W)$
can only be equal to $+1$ (if the two quantities have the same sign) or
$-1$ (if they have opposite signs).

Moreover we have that
\begin{equation*}
\Phi_B^{\vec K'}(y)=C e^{z'y}+D e^{-z'y}=C e^{z'y}-C e^{-z'y}=
C (e^{z'y}-e^{-z'y})=
2 C \sinh(z'y).
\end{equation*}
These are edge states, each one exponentially localized on one edge
of the ribbon.

Also in this case, these edge states correspond to bands flattened towards
$E=0$. Since the Dirac point $\vec K'$, folded into the Brillouin zone
$(-\pi/a,\pi/a)$ of the zigzag nanoribbon, corresponds to
$k_x=4\pi/(3a)-2\pi/a=-2\pi/(3a)$,
the condition $\kappa'_x<-1/\tilde W$ is equivalent to
$k'_x=K'_x+\kappa'_x<-2\pi/(3a)-1/\tilde W$. Therefore also in the region
$-\pi/a<k_x<-2\pi/(3a)-1/\tilde W$ we have two bands flattened towards $E=0$,
which confirms the metallic nature of zigzag nanoribbons.

Let us now instead consider the {\em imaginary solutions} $z'=i \kappa'_n$
(with $\kappa'_n$ real) of eq.~(325). In this case the dispersion
relation $E=\pm \gamma \sqrt{{\kappa'_x}^2-{z'}^2}$ becomes
$E=\pm \gamma \sqrt{{\kappa'_x}^2+{\kappa'_n}^2}$. 
The solutions are given by
\begin{eqnarray}
&& e^{-2 z' \tilde W}=\frac{\kappa'_x+z'}{\kappa'_x-z'}
\Rightarrow\\
&& e^{-i 2 \kappa'_n \tilde W}=
\frac{\kappa'_x+i \kappa'_n}{\kappa'_x-i \kappa'_n}=
\frac
{\sqrt{{\kappa'_x}^2+{\kappa'_n}^2}\,e^{i \angle (\kappa'_x+i \kappa'_n)}}
{\sqrt{{\kappa'_x}^2+{\kappa'_n}^2}\,e^{-i \angle (\kappa'_x+i \kappa'_n)}}=\nonumber\\
&& e^{i 2 \angle (\kappa'_x+i \kappa'_n)}=
e^{i 2 \angle (\kappa'_x+i \kappa'_n)} e^{i 2 \pi m}
\Rightarrow\nonumber\\
&& \kappa'_n \tilde W=-\angle (\kappa'_x+i \kappa'_n)-\pi m
\Rightarrow\ 
\tan (\kappa'_n \tilde W)=-\frac{\kappa'_n}{\kappa'_x}\Rightarrow
\kappa'_x=-\frac{\kappa'_n}{\tan (\kappa'_n \tilde W)}\nonumber
\end{eqnarray}
\vskip-3pt\noindent
(with $m$ integer); $\kappa'_n=0$ corresponds to identically null $\Phi$'s
and thus does not have to be considered. We have that
\begin{eqnarray}
\label{esin1}
&& \left(\frac{E}{\gamma}\right)^2={\kappa'_x}^2+{\kappa'_n}^2=
\left(-\frac{\kappa'_n}{\tan (\kappa'_n \tilde W)}\right)^2+{\kappa'_n}^2=
\left(\frac{\cos^2 (\kappa'_n \tilde W)}{\sin^2 (\kappa'_n \tilde W)}+1\right)
{\kappa'_n}^2=\\
&& \frac{\cos^2 (\kappa'_n \tilde W)+\sin^2 (\kappa'_n \tilde W)}
{\sin^2 (\kappa'_n \tilde W)} {\kappa'_n}^2=
\frac{{\kappa'_n}^2}{\sin^2 (\kappa'_n \tilde W)}\Rightarrow
\left|\frac{E}{\gamma}\right|=
\left|\frac{\kappa'_n}{\sin(\kappa'_n \tilde W)}\right|;\nonumber
\end{eqnarray}
\vskip-3pt\noindent
since (for the properties of the sin function)
$|\sin (\kappa'_n \tilde W)|<|\kappa'_n \tilde W|=|\kappa'_n|\tilde W$, 
we see that now
\vskip-3pt\noindent
\begin{equation*}
\left|\frac{E}{\gamma}\right|>\frac{|\kappa'_n|}{|\kappa'_n| \tilde W}=
\frac{1}{\tilde W}.
\end{equation*}
In this case we can write (exploiting what we have found from the boundary
conditions) that
\begin{eqnarray}
&& \Phi_A^{\vec K'}(y)=
\frac{\gamma}{E} \left((\kappa'_x+i\kappa'_n) C e^{i\kappa'_n y}+
(\kappa'_x-i\kappa'_n) D e^{-i\kappa'_n y}\right)=\\
&& \frac{\gamma}{E} \left((\kappa'_x+i\kappa'_n) C e^{i\kappa'_n y}-
(\kappa'_x-i\kappa'_n) C e^{-i\kappa'_n y}\right)=\nonumber\\
&& \frac{\gamma}{E} C \left(\kappa'_x (e^{i\kappa'_n y}-e^{-i\kappa'_n y})+
i\kappa'_n (e^{i\kappa'_n y}+e^{-i\kappa'_n y})\right)=\nonumber\\
&& \frac{\gamma}{E} 2 i C 
\left(\kappa'_x \sin(\kappa'_n y)+\kappa'_n \cos(\kappa'_n y)\right)=\nonumber\\
&& 2 i C \frac{\gamma}{E}
\left(-\frac{\kappa'_n}{\tan(\kappa'_n \tilde W)} \sin(\kappa'_n y)+
\kappa'_n \cos(\kappa'_n y)\right)=\nonumber\\
&& 2 i C \frac{\gamma}{E} \kappa'_n \,
\frac{-\cos(\kappa'_n \tilde W)\sin(\kappa'_n y)+
\sin(\kappa'_n \tilde W)\cos(\kappa'_n y)}
{\sin(\kappa'_n \tilde W)}=\nonumber\\
&& 2 i C \left(\frac{\gamma}{E} \frac{\kappa'_n}{\sin(\kappa'_n \tilde W)}\right)
\sin(\kappa'_n (\tilde W-y))=\nonumber\\
&& 2 i C \,{\rm sign}\!\left(\frac{E}{\gamma} 
\frac{\kappa'_n}{\sin(\kappa'_n \tilde W)}\right)
\sin(\kappa'_n (\tilde W-y)),\nonumber
\end{eqnarray}
where in the last step we have taken advantage of the fact that, due to 
eq.~(330), the product between $\gamma/E$ and 
$\kappa'_n/\sin(\kappa'_n \tilde W)$
can only be equal to $+1$ (if the two quantities have the same sign) or
$-1$ (if they have opposite signs).

Moreover we have that
\begin{eqnarray}
&& \Phi_B^{\vec K'}(y)=C e^{i\kappa'_n y}+D e^{-i\kappa'_n y}=
C e^{i\kappa'_n y}-C e^{-i\kappa'_n y}=\nonumber\\
&& C (e^{i\kappa'_n y}-e^{-i\kappa'_n y})=
C 2 i \sin(\kappa'_n y).\nonumber
\end{eqnarray}
These are confined states extending all over the ribbon.

Obviously, once the expressions of the functions $\Phi$ have been obtained,
the overall wave function is given by the equations (296),
(297) and (299).

\newpage

\setcounter{equation}{378}
\section{Extended version of the calculations at pp.~576--577}

\noindent
{\bf Case II-C}\hfill\break
Finally, eqs.~(360) are satisfied also if
\begin{equation}
\left\{ \begin{array}{l}
B=0,\\
\sinh(\kappa_{ni} \tilde W) \cos((\kappa_{nr}-K)\tilde W)
-i \cosh(\kappa_{ni} \tilde W) \sin((\kappa_{nr}-K)\tilde W)=0.
\end{array} \right.
\end{equation}
If we separately equate to zero the real and imaginary part of the second
equation, we find
\begin{equation*}
\left\{ \begin{array}{l}
B=0,\\
\sinh(\kappa_{ni} \tilde W) \cos((\kappa_{nr}-K)\tilde W)=0,\\
\cosh(\kappa_{ni} \tilde W) \sin((\kappa_{nr}-K)\tilde W)=0.
\end{array} \right.
\end{equation*}
Since the hyperbolic cosine is never equal to zero, these become
\begin{equation*}
\left\{ \begin{array}{l}
B=0,\\
\sinh(\kappa_{ni} \tilde W) \cos((\kappa_{nr}-K)\tilde W)=0,\\
\sin((\kappa_{nr}-K)\tilde W)=0.
\end{array} \right.
\end{equation*}
However, when the sine of an angle is equal to zero, the cosine of that angle
is certainly different from zero; therefore the previous equations become
\begin{equation*}
\left\{ \begin{array}{l}
B=0,\\
\sinh(\kappa_{ni} \tilde W)=0,\\
\sin((\kappa_{nr}-K)\tilde W)=0.
\end{array} \right.
\end{equation*}
Since the hyperbolic sine is null only when its argument is null, we
conclude that in this case:
\begin{equation}
\left\{ \begin{array}{l}
B=0,\\
\kappa_{ni}=0,\\
\sin((\kappa_{nr}-K)\tilde W)=0,
\end{array} \right.
\Rightarrow
\left\{ \begin{array}{l}
B=0,\\
\kappa_{n}\hbox{ real},\\
\sin((\kappa_n-K)\tilde W)=0.
\end{array} \right.
\end{equation}
Due to the fact that $B=0$, also $C=-iB=0$ (while $D=-iA$).

Instead the consequence of the condition on $\sin((\kappa_n-K)\tilde W)$ is
\begin{eqnarray}
&& \sin((\kappa_n-K)\tilde W)=0 \Rightarrow
(\kappa_n-K)\tilde W=n\pi \Rightarrow\\
&& \kappa_n-K=n\frac{\pi}{\tilde W} \Rightarrow
\kappa_n=n\frac{\pi}{\tilde W}+K.\nonumber
\end{eqnarray}
In this case the $\Phi$ functions (346) are equal to
\begin{equation}
\left\{ \begin{array}{r@{\ }l}
\displaystyle
\Phi_A^{\vec K}(y)
& \displaystyle
=\frac{\gamma}{E}\left((\kappa_x-i\kappa_n) A e^{i\kappa_n y}+
(\kappa_x+i\kappa_n) B e^{-i\kappa_n y}\right)=\\[5pt]
& \displaystyle
=\frac{\gamma}{E}(\kappa_x-i\kappa_n) A e^{i\kappa_n y}=
\frac{\gamma}{E}(\kappa_x+i\tilde\kappa_n) A e^{-i\tilde\kappa_n y},\\[5pt]
\displaystyle
\Phi_B^{\vec K}(y)
& \displaystyle
=A e^{i\kappa_n y}+B e^{-i\kappa_n y}=
A e^{i\kappa_n y}=A e^{-i\tilde\kappa_n y},\\[5pt]
\displaystyle
\Phi_A^{\vec K'}(y)
& \displaystyle
=\frac{\gamma}{E}\left((\kappa_x+i\kappa_n) C e^{i\kappa_n y}+
(\kappa_x-i\kappa_n) D e^{-i\kappa_n y}\right)=\\[5pt]
& \displaystyle
=-\frac{\gamma}{E}(\kappa_x-i\kappa_n) iA e^{-i\kappa_n y}=
-\frac{\gamma}{E}(\kappa_x+i\tilde\kappa_n) iA e^{i\tilde\kappa_n y},\\[5pt]
\displaystyle
\Phi_B^{\vec K'}(y)
& \displaystyle
=C e^{i\kappa_n y}+D e^{-i\kappa_n y}=
-iA e^{-i\kappa_n y}=-iA e^{i\tilde\kappa_n y},
\end{array} \right.
\end{equation}
with
\begin{equation}
\tilde\kappa_n=-\kappa_n=-\left(n\frac{\pi}{\tilde W}+K\right)=
-n\frac{\pi}{\tilde W}-K=\tilde n\frac{\pi}{\tilde W}-K
\end{equation}
(where $\tilde n=-n$ is an integer).
Clearly, if $\kappa_n$ satisfies 
$E=\pm \gamma \sqrt{{\kappa_x}^2+{\kappa_n}^2}$, also 
$\tilde\kappa_n=-\kappa_n$ satisfies
$E=\pm \gamma \sqrt{{\kappa_x}^2+{\tilde\kappa_n}^2}$.

\end{document}
\endinput

